Sparser, Better, Faster, Stronger: Sparsity Detection for Efficient Automatic Differentiation

From implicit differentiation to probabilistic modeling, Jacobian and Hessian matrices have many potential use cases in Machine Learning (ML), but they are viewed as computationally prohibitive. Fortunately, these matrices often exhibit sparsity, which can be leveraged to speed up the process of Automatic Differentiation (AD). This paper presents advances in sparsity detection, previously the performance bottleneck of Automatic Sparse Differentiation (ASD). Our implementation of sparsity detection is based on operator overloading, able to detect both local and global sparsity patterns, and supports flexible index set representations. It is fully automatic and requires no modification of user code, making it compatible with existing ML codebases. Most importantly, it is highly performant, unlocking Jacobians and Hessians at scales where they were considered too expensive to compute. On real-world problems from scientific ML, graph neural networks and optimization, we show significant speed-ups of up to three orders of magnitude. Notably, using our sparsity detection system, ASD outperforms standard AD for one-off computations, without amortization of either sparsity detection or matrix coloring.

==> detection.jl <==
using SparseConnectivityTracer, Flux   # import required packages

x = randn(Float32, 10, 10, 3, 1)       # create input tensor
layer = Conv((5, 5), 3 => 1)           # create convolutional layer

detector = TracerSparsityDetector()    # specify global sparsity pattern
jacobian_sparsity(layer, x, detector)  # compute pattern


==> jacobian.jl <==
# Import required packages
using DifferentiationInterface  # common interface to AD backends
using ForwardDiff               # forward-mode AD backend
using Flux                      # deep learning framework

# Create input tensor and convolutional layer
x = randn(Float32, 10, 10, 3, 1)
layer = Conv((5, 5), 3 => 1)

# Specify AD backend
ad_backend = AutoForwardDiff()

# Compute Jacobian
jacobian(layer, ad_backend, x)


==> sparse_jacobian.jl <==
# Import required packages
using SparseConnectivityTracer  # sparsity detection
using SparseMatrixColorings     # sparsity pattern coloring
using DifferentiationInterface  # common interface to AD backends
using ForwardDiff               # forward-mode AD backend
using Flux                      # deep learning framework

# Create input tensor and convolutional layer
x = randn(Float32, 10, 10, 3, 1)
layer = Conv((5, 5), 3 => 1)

# Specify ASD backend
asd_backend = AutoSparse(
    AutoForwardDiff();
    sparsity_detector=TracerSparsityDetector(), # from SparseConnectivityTracer
    coloring_algorithm=GreedyColoringAlgorithm(), # from SparseMatrixColorings
)

# Compute Jacobian
jacobian(layer, asd_backend, x)

